The environmental dependence of neutral hydrogen in the GIMIC simulations

We use the Galaxies-Intergalactic Medium Interaction Calculation (GIMIC) cosmological hydrodynamic simulation at z=0 to study the distribution and environmental dependence of neutral hydrogen (HI) gas in the outskirts of simulated galaxies. This gas can currently be probed directly in, for example, Ly$\alpha$ absorption via the observation of background quasars. Radio facilities, such as the Square Kilometre Array, will provide a complementary probe of the diffuse HI in emission and will constrain the physics underpinning the complex interplay between accretion and feedback mechanisms which affect the intergalactic medium. We extract a sample of 488 galaxies from a re-simulation of the average cosmic density GIMIC region. We estimate the neutral hydrogen content of these galaxies and the surrounding intergalactic medium within which they reside. We investigate the average HI radial profiles by stacking the individual profiles according to both mass and environment. We find high HI column densities at large impact parameters in group environments and markedly lower HI densities for non-group galaxies. We suggest that these results likely arise from the combined effects of ram pressure stripping and tidal interactions present in group environments.

==> compile.sh <==
#!/bin/sh
rm *.dvi *.log *.aux *.bbl *.blg
latex ms
latex ms
latex ms
bibtex ms
latex ms
latex ms
latex ms
#rm *.dvi *.log *.aux *.bbl *.blg

